Integral Geometry and Holography

We present a mathematical framework which underlies the connection between information theory and the bulk spacetime in the AdS$_3$/CFT$_2$ correspondence. A key concept is kinematic space: an auxiliary Lorentzian geometry whose metric is defined in terms of conditional mutual informations and which organizes the entanglement pattern of a CFT state. When the field theory has a holographic dual obeying the Ryu-Takayanagi proposal, kinematic space has a direct geometric meaning: it is the space of bulk geodesics studied in integral geometry. Lengths of bulk curves are computed by kinematic volumes, giving a precise entropic interpretation of the length of any bulk curve. We explain how basic geometric concepts -- points, distances and angles -- are reflected in kinematic space, allowing one to reconstruct a large class of spatial bulk geometries from boundary entanglement entropies. In this way, kinematic space translates between information theoretic and geometric descriptions of a CFT state. As an example, we discuss in detail the static slice of AdS$_3$ whose kinematic space is two-dimensional de Sitter space.

==> anc/Kinematic_and_Real_Space.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[     15874,        419]
NotebookOptionsPosition[     16335,        411]
NotebookOutlinePosition[     16837,        433]
CellTagsIndexPosition[     16794,        430]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 DynamicModuleBox[{$CellContext`realPoints$$ = {{-0.394, 
  0.30499999999999994`}, {-0.126, -0.14500000000000002`}, {
  0.22999999999999998`, 0.29499999999999993`}, {-0.10999999999999999`, 
  0.09000000000000008}}, $CellContext`kinematicPoints$$ = {{1.57, 
  1.22}}, $CellContext`doShading$$ = True, $CellContext`showPoints$$ = 
  True, $CellContext`closeCurve$$ = True}, 
  TemplateBox[{LocatorPaneBox[
     Dynamic[$CellContext`realPoints$$], 
     DynamicBox[
      ToBoxes[
       $CellContext`hypPlot[$CellContext`doShading$$, \
$CellContext`showPoints$$, $CellContext`closeCurve$$, \
$CellContext`kinematicPoints$$, $CellContext`realPoints$$], StandardForm]], 
     LocatorAutoCreate -> All, Appearance -> None],LocatorPaneBox[
     Dynamic[$CellContext`kinematicPoints$$], 
     DynamicBox[
      ToBoxes[
       $CellContext`kinematicPlot[$CellContext`doShading$$, \
$CellContext`showPoints$$, $CellContext`closeCurve$$, \
$CellContext`kinematicPoints$$, $CellContext`realPoints$$], StandardForm]], 
     LocatorAutoCreate -> All, Appearance -> None],TagBox[
     GridBox[{{
        TemplateBox[{
          CheckboxBox[
           Dynamic[$CellContext`doShading$$]], 
          InterpretationBox[
           Cell[
            BoxData[
             FormBox["\"Shade Kinematic Region\"", TextForm]], "InlineText"], 
           
           Text["Shade Kinematic Region"]]}, "RowDefault"]}, {
        TemplateBox[{
          CheckboxBox[
           Dynamic[$CellContext`showPoints$$]], 
          InterpretationBox[
           Cell[
            BoxData[
             FormBox["\"Show Points\"", TextForm]], "InlineText"], 
           Text["Show Points"]]}, "RowDefault"]}, {
        TemplateBox[{
          CheckboxBox[
           Dynamic[$CellContext`closeCurve$$]], 
          InterpretationBox[
           Cell[
            BoxData[
             FormBox["\"Close Curve\"", TextForm]], "InlineText"], 
           Text["Close Curve"]]}, "RowDefault"]}, {
        ButtonBox[
        "\"Reset\"", 
         ButtonFunction :> ($CellContext`realPoints$$ = {}; \
$CellContext`kinematicPoints$$ = {}), Appearance -> Automatic, Evaluator -> 
         Automatic, Method -> "Preemptive"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
      "Column", 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Column"]},
   "Row",
   DisplayFunction->(PaneBox[
     RowBox[{
       TemplateSlotSequence[1, "\[InvisibleSpace]"]}], ImageSize -> 1000]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{
        RowBox[{"{", 
          TemplateSlotSequence[1, ","], "}"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]& )],
  DynamicModuleValues:>{},
  Initialization:>{$CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       Part[
        ColorData[97, "ColorList"], 1], 
       Thickness[0.005], 
       Apply[
        Function[{$CellContext`\[Theta], $CellContext`\[Alpha]}, 
         $CellContext`geo[0.999 {
            Cos[$CellContext`\[Theta] + $CellContext`\[Alpha]], 
            Sin[$CellContext`\[Theta] + $CellContext`\[Alpha]]}, 0.999 {
            Cos[$CellContext`\[Theta] - $CellContext`\[Alpha]], 
            
            Sin[$CellContext`\[Theta] - $CellContext`\[Alpha]]}]], \
$CellContext`kineticPoints, {1}], 
       Part[
        ColorData[97, "ColorList"], 2], 
       Thickness[0.005], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 1], {1}], {}], Black, 
       Map[Disk[
         $CellContext`cut[#], 0.01]& , $CellContext`realPoints]}, ImageSize -> 
      300], $CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.003], 
       Apply[$CellContext`fullGeo, $CellContext`kineticPoints, {1}], 
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.01], 
       CapForm["Butt"], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 1], {1}], {}], 
       If[$CellContext`showPoints, {Black, 
         Map[Disk[
           $CellContext`cut[#], 0.02]& , $CellContext`realPoints]}, {}]}, 
      ImageSize -> 300], $CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], Null, 
      Pattern[$CellContext`closeCurve, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.003], 
       Apply[$CellContext`fullGeo, $CellContext`kineticPoints, {1}], 
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.01], 
       CapForm["Butt"], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 1], {1}], {}], 
       If[$CellContext`showPoints, {Black, 
         Map[Disk[
           $CellContext`cut[#], 0.02]& , $CellContext`realPoints]}, {}]}, 
      ImageSize -> 300], $CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], 
      Pattern[$CellContext`closeCurve, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.003], 
       Apply[$CellContext`fullGeo, $CellContext`kineticPoints, {1}], 
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.01], 
       CapForm["Butt"], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 
          If[$CellContext`closeCurve, {1, 1}, {1, 2}]], {1}], {}], 
       If[$CellContext`showPoints, {Black, 
         Map[Disk[
           $CellContext`cut[#], 0.02]& , $CellContext`realPoints]}, {}]}, 
      ImageSize -> 300], Condition[
      $CellContext`geo[
       Pattern[$CellContext`p0, {
         Pattern[$CellContext`x0, 
          Blank[]], 
         Pattern[$CellContext`y0, 
          Blank[]]}], 
       Pattern[$CellContext`p1, {
         Pattern[$CellContext`x1, 
          Blank[]], 
         Pattern[$CellContext`y1, 
          Blank[]]}]], 
      And[
       $CellContext`collinearQ[$CellContext`p0, $CellContext`p1], 
       Norm[$CellContext`p0] < 1, Norm[$CellContext`p1] < 1]] := 
    Line[{$CellContext`p0, $CellContext`p1}], Condition[
      $CellContext`geo[
       Pattern[$CellContext`p0, {
         Pattern[$CellContext`x0, 
          Blank[]], 
         Pattern[$CellContext`y0, 
          Blank[]]}], 
       Pattern[$CellContext`p1, {
         Pattern[$CellContext`x1, 
          Blank[]], 
         Pattern[$CellContext`y1, 
          Blank[]]}]], 
      And[Norm[$CellContext`p0] < 1, Norm[$CellContext`p1] < 1]] := 
    Block[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`poly, \
$CellContext`x, $CellContext`y}, $CellContext`poly = \
$CellContext`circ[$CellContext`p0, $CellContext`p1]; {$CellContext`c, \
{$CellContext`a, $CellContext`b}} = Normal[
         Part[
          
          CoefficientArrays[$CellContext`poly, {$CellContext`x, \
$CellContext`y}], {1, 
          2}]]; $CellContext`a = $CellContext`a/((-2) $CellContext`c); \
$CellContext`b = $CellContext`b/((-2) $CellContext`c); $CellContext`c = 
       Sqrt[$CellContext`a^2 + $CellContext`b^2 - 1]; 
      Circle[{$CellContext`a, $CellContext`b}, $CellContext`c, 
        $CellContext`angles[$CellContext`p0, $CellContext`p1, \
{$CellContext`a, $CellContext`b}]]], $CellContext`geo[
      BlankSequence[]] := {}, $CellContext`collinearQ[{
       Pattern[$CellContext`x0, 
        Blank[]], 
       Pattern[$CellContext`y0, 
        Blank[]]}, {
       Pattern[$CellContext`x1, 
        Blank[]], 
       Pattern[$CellContext`y1, 
        Blank[]]}] := Abs[
       Det[{{$CellContext`x0, $CellContext`y0, 
          1}, {$CellContext`x1, $CellContext`y1, 1}, {0, 0, 1}}]] < 
     10^(-2), $CellContext`circ[
      Pattern[$CellContext`p0, {
        Pattern[$CellContext`x0, 
         Blank[]], 
        Pattern[$CellContext`y0, 
         Blank[]]}], {
       Pattern[$CellContext`x1, 
        Blank[]], 
       Pattern[$CellContext`y1, 
        Blank[]]}] := 
    Block[{$CellContext`x2, $CellContext`y2}, {$CellContext`x2, \
$CellContext`y2} = Normalize[$CellContext`p0]/Norm[$CellContext`p0]; 
      Det[{{$CellContext`x^2 + $CellContext`y^2, $CellContext`x, \
$CellContext`y, 
          1}, {$CellContext`x0^2 + $CellContext`y0^2, $CellContext`x0, \
$CellContext`y0, 
          1}, {$CellContext`x1^2 + $CellContext`y1^2, $CellContext`x1, \
$CellContext`y1, 
          1}, {$CellContext`x2^2 + $CellContext`y2^2, $CellContext`x2, \
$CellContext`y2, 1}}]], $CellContext`angles[
      Pattern[$CellContext`p1, 
       Blank[]], 
      Pattern[$CellContext`p2, 
       Blank[]], 
      Pattern[$CellContext`center, 
       Blank[]]] := 
    Block[{$CellContext`t1, $CellContext`t2, $CellContext`q1, \
$CellContext`q2}, $CellContext`t1 = 
       Apply[ArcTan, $CellContext`p1]; $CellContext`t2 = 
       Apply[ArcTan, $CellContext`p2]; Which[
        And[$CellContext`t1 < $CellContext`t2, $CellContext`t2 - \
$CellContext`t1 < 
         Pi], $CellContext`q1 = $CellContext`p1; $CellContext`q2 = \
$CellContext`p2, 
        And[$CellContext`t1 < $CellContext`t2, $CellContext`t2 - \
$CellContext`t1 >= 
         Pi], $CellContext`q1 = $CellContext`p2; $CellContext`q2 = \
$CellContext`p1, 
        And[$CellContext`t1 > $CellContext`t2, $CellContext`t1 - \
$CellContext`t2 < 
         Pi], $CellContext`q1 = $CellContext`p2; $CellContext`q2 = \
$CellContext`p1, 
        And[$CellContext`t1 > $CellContext`t2, $CellContext`t1 - \
$CellContext`t2 > 
         Pi], $CellContext`q1 = $CellContext`p1; $CellContext`q2 = \
$CellContext`p2]; $CellContext`q1 = $CellContext`q1 - $CellContext`center; \
$CellContext`q2 = $CellContext`q2 - $CellContext`center; $CellContext`t1 = 
       Apply[ArcTan, $CellContext`q1]; $CellContext`t2 = 
       Apply[ArcTan, $CellContext`q2]; If[$CellContext`t1 < $CellContext`t2, 
        AddTo[$CellContext`t1, 2 
         Pi]]; {$CellContext`t2, $CellContext`t1}], $CellContext`cut[
      Pattern[$CellContext`p0, {
        Pattern[$CellContext`x0, 
         Blank[]], 
        Pattern[$CellContext`y0, 
         Blank[]]}]] := 
    If[Norm[$CellContext`p0] >= 1, Normalize[$CellContext`p0] 
      0.999, $CellContext`p0], $CellContext`fullGeo[{
       Pattern[$CellContext`\[Theta], 
        Blank[]], 
       Pattern[$CellContext`\[Alpha], 
        Blank[]]}] := $CellContext`geo[0.999 {
        Cos[$CellContext`\[Theta] + $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] + $CellContext`\[Alpha]]}, 0.999 {
        Cos[$CellContext`\[Theta] - $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] - $CellContext`\[Alpha]]}], \
$CellContext`fullGeo[
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`\[Alpha], 
       Blank[]]] := $CellContext`geo[0.999 {
        Cos[$CellContext`\[Theta] + $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] + $CellContext`\[Alpha]]}, 0.999 {
        Cos[$CellContext`\[Theta] - $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] - $CellContext`\[Alpha]]}], \
$CellContext`kinematicPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], 
      Pattern[$CellContext`closeCurve, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := 
    Module[{$CellContext`p}, $CellContext`p = Map[$CellContext`pc, 
         Map[$CellContext`coordConvert, $CellContext`realPoints]]; 
      Plot[$CellContext`p, {$CellContext`\[Theta], 0, 2 Pi}, 
        PlotRange -> {{0, 2 Pi}, {0, Pi}}, Frame -> True, 
        FrameTicks -> {{{0, Pi/2, Pi}, None}, {{0, Pi/2, Pi, (3/2) Pi, 2 Pi}, 
           None}}, AspectRatio -> 0.5, ImageSize -> 400, PlotStyle -> 
        If[$CellContext`showPoints, 
          If[$CellContext`doShading, 
           Directive[
            Thickness[0.003], 
            RGBColor[0.368417, 0.506779, 0.709798]]], None], FillingStyle -> 
        If[$CellContext`doShading, 
          Directive[
           Opacity[0.1], Blue], None], Filling -> If[$CellContext`doShading, 
          Table[$CellContext`i -> {Mod[$CellContext`i, 
               Length[$CellContext`realPoints]] + 1}, {$CellContext`i, 1, 
            If[$CellContext`closeCurve, 
             Length[$CellContext`realPoints], Length[$CellContext`realPoints] - 
             1]}], None], Epilog -> {Black, 
          Map[Disk[#, 0.03]& , $CellContext`kineticPoints]}, 
        FrameLabel -> {"\[Theta]", "\[Alpha]"}]], $CellContext`pc[
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`\[Theta]0, 
       Blank[]]] := 
    ArcCos[$CellContext`r 
      Cos[$CellContext`\[Theta] - $CellContext`\[Theta]0]], $CellContext`pc[
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`\[Theta]0, 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]]] := 
    ArcCos[$CellContext`r 
      Cos[$CellContext`\[Theta] - $CellContext`\[Theta]0]], $CellContext`pc[{
       Pattern[$CellContext`r, 
        Blank[]], 
       Pattern[$CellContext`\[Theta]0, 
        Blank[]]}] := 
    ArcCos[$CellContext`r 
      Cos[$CellContext`\[Theta] - $CellContext`\[Theta]0]], \
$CellContext`coordConvert[
      Pattern[$CellContext`p, {
        Pattern[$CellContext`x, 
         Blank[]], 
        Pattern[$CellContext`y, 
         Blank[]]}]] := {
      (#/Sqrt[1 + #^2]& )[
       Sinh[2 ArcTanh[
          Min[0.999, 
           Norm[$CellContext`p]]]]], 
      ArcTan[$CellContext`x, $CellContext`y]}}]], "Output"],

Cell["\<\
Left: Hyperbolic space. Right: The associated kinematic space, with \
coordinates \[Alpha],\[Theta].

Click on the circle or the plot and drag. Command-click to remove a point.




\
\>", "Input"]
},
WindowSize->{1277, 751},
Visible->True,
ScrollingOptions->{"VerticalScrollRange"->Fit},
ShowCellBracket->Automatic,
ShowSelection->True,
CellContext->Notebook,
TrackCellChangeTimes->False,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 14658, 364, 402, "Output"],
Cell[16125, 399, 206, 10, 163, "Input"]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature 1vpyeXUeYGABvAgz2fw9mVMJ *)


==> anc/Kinematic_and_Real_Space.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    101257,       2238]
NotebookOptionsPosition[    100619,       2211]
NotebookOutlinePosition[    101027,       2229]
CellTagsIndexPosition[    100984,       2226]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cut", "[", 
    RowBox[{"p0", ":", 
     RowBox[{"{", 
      RowBox[{"x0_", ",", "y0_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Norm", "[", "p0", "]"}], "\[GreaterEqual]", "1"}], ",", 
     RowBox[{
      RowBox[{"Normalize", "[", "p0", "]"}], "*", "0.999"}], ",", "p0"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"geo", "[", 
     RowBox[{
      RowBox[{"p0", ":", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_"}], "}"}]}], ",", 
      RowBox[{"p1", ":", 
       RowBox[{"{", 
        RowBox[{"x1_", ",", "y1_"}], "}"}]}]}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"collinearQ", "[", 
       RowBox[{"p0", ",", "p1"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Norm", "[", "p0", "]"}], "<", "1"}], "&&", 
      RowBox[{
       RowBox[{"Norm", "[", "p1", "]"}], "<", "1"}]}], ")"}]}], ":=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{"p0", ",", "p1"}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"geo", "[", 
     RowBox[{
      RowBox[{"p0", ":", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_"}], "}"}]}], ",", 
      RowBox[{"p1", ":", 
       RowBox[{"{", 
        RowBox[{"x1_", ",", "y1_"}], "}"}]}]}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Norm", "[", "p0", "]"}], "<", "1"}], "&&", 
      RowBox[{
       RowBox[{"Norm", "[", "p1", "]"}], "<", "1"}]}], ")"}]}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "poly", ",", "x", ",", "y"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"poly", "=", 
       RowBox[{"circ", "[", 
        RowBox[{"p0", ",", "p1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}]}], "}"}], "=", 
       RowBox[{"Normal", "[", 
        RowBox[{
         RowBox[{"CoefficientArrays", "[", 
          RowBox[{"poly", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"a", "=", 
       RowBox[{"a", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "c"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"b", "=", 
       RowBox[{"b", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "c"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"a", "^", "2"}], "+", 
         RowBox[{"b", "^", "2"}], "-", "1"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], ",", "c", ",", 
        RowBox[{"angles", "[", 
         RowBox[{"p0", ",", "p1", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"geo", "[", "__", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fullGeo", "[", 
    RowBox[{"\[Theta]_", ",", "\[Alpha]_"}], "]"}], ":=", 
   RowBox[{"geo", "[", 
    RowBox[{
     RowBox[{"0.999", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "+", "\[Alpha]"}], "]"}], ",", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "+", "\[Alpha]"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"0.999", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", "\[Alpha]"}], "]"}], ",", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Theta]", "-", "\[Alpha]"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"angles", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "center_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "q1", ",", "q2"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"t1", "=", 
       RowBox[{"ArcTan", "@@", "p1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t2", "=", 
       RowBox[{"ArcTan", "@@", "p2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"p1", " ", "to", " ", "p2"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"t1", "<", "t2"}], "&&", 
         RowBox[{
          RowBox[{"t2", "-", "t1"}], "<", "Pi"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"q1", "=", "p1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"q2", "=", "p2"}]}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"p2", " ", "to", " ", "p1"}], "*)"}], "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"t1", "<", "t2"}], "&&", 
         RowBox[{
          RowBox[{"t2", "-", "t1"}], "\[GreaterEqual]", "Pi"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"q1", "=", "p2"}], ";", "\[IndentingNewLine]", 
         RowBox[{"q2", "=", "p1"}]}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"p2", " ", "to", " ", "p1"}], "*)"}], "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"t1", ">", "t2"}], "&&", 
         RowBox[{
          RowBox[{"t1", "-", "t2"}], "<", "Pi"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"q1", "=", "p2"}], ";", "\[IndentingNewLine]", 
         RowBox[{"q2", "=", "p1"}]}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"p1", " ", "to", " ", "p2"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"t1", ">", "t2"}], "&&", 
         RowBox[{
          RowBox[{"t1", "-", "t2"}], ">", "Pi"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"q1", "=", "p1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"q2", "=", "p2"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"q1", "=", 
       RowBox[{"q1", "-", "center"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"q2", "=", 
       RowBox[{"q2", "-", "center"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t1", "=", 
       RowBox[{"ArcTan", "@@", "q1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"t2", "=", 
       RowBox[{"ArcTan", "@@", "q2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"t1", "<", "t2"}], ",", 
        RowBox[{"t1", "+=", 
         RowBox[{"2", "Pi"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t2", ",", "t1"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"collinearQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x0_", ",", "y0_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x0", ",", "y0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "y1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], "]"}], "]"}], "<", 
    RowBox[{"10", "^", 
     RowBox[{"-", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"circ", "[", 
     RowBox[{
      RowBox[{"p0", ":", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x1_", ",", "y1_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x2", ",", "y2"}], "}"}], "=", 
        RowBox[{
         RowBox[{"Normalize", "[", "p0", "]"}], "/", 
         RowBox[{"Norm", "[", "p0", "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Det", "[", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             SuperscriptBox["y", "2"]}], ",", "x", ",", "y", ",", "1"}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x0", "2"], "+", 
             SuperscriptBox["y0", "2"]}], ",", "x0", ",", "y0", ",", "1"}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["y1", "2"]}], ",", "x1", ",", "y1", ",", "1"}], 
           "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x2", "2"], "+", 
             SuperscriptBox["y2", "2"]}], ",", "x2", ",", "y2", ",", "1"}], 
           "}"}]}], "\[IndentingNewLine]", "}"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "hyperbolic", " ", "space", " ", "point"}], "-", 
    "curves"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pc", "[", 
     RowBox[{"{", 
      RowBox[{"r_", ",", "\[Theta]0_"}], "}"}], "]"}], ":=", 
    RowBox[{"ArcCos", "[", 
     RowBox[{"r", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "-", "\[Theta]0"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Convert", " ", "a", " ", "point", " ", "on", " ", "the", " ", "plot", 
     " ", "to", " ", "\[Rho]"}], ",", 
    RowBox[{"\[Theta]", " ", "coordinates"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coordConvert", "[", 
     RowBox[{"p", ":", 
      RowBox[{"{", 
       RowBox[{"x_", ",", "y_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "+", 
            RowBox[{"#", "^", "2"}]}], "]"}]}], ")"}], "&"}], "[", 
       RowBox[{"Sinh", "[", 
        RowBox[{"2", " ", 
         RowBox[{"ArcTanh", "[", 
          RowBox[{"Min", "[", 
           RowBox[{"0.999", ",", 
            RowBox[{"Norm", "[", "p", "]"}]}], "]"}], "]"}]}], "]"}], "]"}], 
      ",", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"boostKin", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Theta]_", ",", "\[Alpha]_"}], "}"}], ",", "\[Phi]_"}], "]"}], 
  ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "u", ",", "v", ",", "up", ",", "vp", ",", "\[Theta]p", ",", 
      "\[Alpha]p"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"u", "=", 
      RowBox[{"\[Theta]", "-", "\[Alpha]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v", "=", 
      RowBox[{"\[Theta]", "+", "\[Alpha]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"up", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Cosh", "[", "\[Phi]", "]"}], 
            RowBox[{"Cos", "[", "u", "]"}]}], "-", 
           RowBox[{"Sinh", "[", "\[Phi]", "]"}]}], ",", 
          RowBox[{"Sin", "[", "u", "]"}]}], "]"}], ",", 
        RowBox[{"2", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vp", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Cosh", "[", "\[Phi]", "]"}], 
            RowBox[{"Cos", "[", "v", "]"}]}], "-", 
           RowBox[{"Sinh", "[", "\[Phi]", "]"}]}], ",", 
          RowBox[{"Sin", "[", "v", "]"}]}], "]"}], ",", 
        RowBox[{"2", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]p", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"vp", "+", "up"}], ")"}], "/", "2"}], ",", 
        RowBox[{"2", "Pi"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]p", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"vp", "-", "up"}], ")"}], "/", "2"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Alpha]p", "<", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Theta]p", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"\[Theta]p", "+", "Pi"}], ",", 
           RowBox[{"2", "Pi"}]}], "]"}]}], ";", 
        RowBox[{"\[Alpha]p", "=", 
         RowBox[{"Pi", "+", "\[Alpha]p"}]}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"\[Theta]p", ",", "\[Alpha]p"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boostReal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", "y_"}], "}"}], ",", "\[Phi]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", "zp"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"z", "=", 
       RowBox[{"x", "+", 
        RowBox[{"I", " ", "y"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"zp", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "-", " ", 
          RowBox[{"Tanh", "[", 
           RowBox[{"\[Phi]", "/", "2"}], "]"}]}], " ", ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Tanh", "[", 
             RowBox[{"\[Phi]", "/", "2"}], "]"}]}], "  ", "z"}], "+", "1"}], 
         ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "zp", "]"}], ",", 
         RowBox[{"Im", "[", "zp", "]"}]}], "}"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hypPlot", "[", 
     RowBox[{
     "doShading_", ",", "showPoints_", ",", "closeCurve_", ",", 
      "kineticPoints_", ",", "realPoints_"}], "]"}], ":=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"The", " ", "surrounding", " ", "gray", " ", "disk"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.9", "]"}], ",", 
          RowBox[{"Disk", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", "Geodesics", " ", "*)"}], "\[IndentingNewLine]", 
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           RowBox[{
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.368417, 0.506779, 0.709798], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             Frame->True,
             
             FrameStyle->RGBColor[
              0.24561133333333335`, 0.3378526666666667, 0.4731986666666667],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None], "\[InvisibleSpace]"}],
           "RGBColor[0.368417, 0.506779, 0.709798]"],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.368417, 0.506779, 0.709798]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.368417, 0.506779, 0.709798],
         Editable->False,
         Selectable->False], ",", "\[IndentingNewLine]", 
        RowBox[{"Thickness", "[", "0.003", "]"}], ",", 
        RowBox[{"fullGeo", "@@@", "kineticPoints"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"The", " ", "curve"}], "*)"}], "\[IndentingNewLine]", 
        InterpretationBox[
         ButtonBox[
          TooltipBox[
           RowBox[{
            GraphicsBox[{
              {GrayLevel[0], RectangleBox[{0, 0}]}, 
              {GrayLevel[0], RectangleBox[{1, -1}]}, 
              {RGBColor[0.880722, 0.611041, 0.142051], 
               RectangleBox[{0, -1}, {2, 1}]}},
             AspectRatio->1,
             Frame->True,
             
             FrameStyle->RGBColor[
              0.587148, 0.40736066666666665`, 0.09470066666666668],
             FrameTicks->None,
             
             ImageSize->
              Dynamic[{
               Automatic, 
                1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}],
             PlotRangePadding->None], "\[InvisibleSpace]"}],
           "RGBColor[0.880722, 0.611041, 0.142051]"],
          Appearance->None,
          BaseStyle->{},
          BaselinePosition->Baseline,
          ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
            If[
             Not[
              AbsoluteCurrentValue["Deployed"]], 
             SelectionMove[Typeset`box$, All, Expression]; 
             FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
             FrontEnd`Private`$ColorSelectorInitialColor = 
              RGBColor[0.880722, 0.611041, 0.142051]; 
             FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
             MathLink`CallFrontEnd[
               FrontEnd`AttachCell[Typeset`box$, 
                FrontEndResource["RGBColorValueSelector"], {
                0, {Left, Bottom}}, {Left, Top}, 
                "ClosingActions" -> {
                 "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
          DefaultBaseStyle->{},
          Evaluator->Automatic,
          Method->"Preemptive"],
         RGBColor[0.880722, 0.611041, 0.142051],
         Editable->False,
         Selectable->False], ",", "\[IndentingNewLine]", 
        RowBox[{"Thickness", "[", "0.01", "]"}], ",", 
        RowBox[{"CapForm", "[", "\"\<Butt\>\"", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"doShading", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"geo", "[", "##", "]"}], "&"}], "@@@", 
           RowBox[{"Partition", "[", 
            RowBox[{"realPoints", ",", "2", ",", "1", ",", 
             RowBox[{"If", "[", 
              RowBox[{"closeCurve", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Clicked", " ", "points"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"showPoints", ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Disk", "[", 
               RowBox[{
                RowBox[{"cut", "[", "#", "]"}], ",", "0.02"}], "]"}], "&"}], "/@",
              "realPoints"}]}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "\[IndentingNewLine]", "}"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kinematicPlot", "[", 
    RowBox[{
    "doShading_", ",", "showPoints_", ",", "closeCurve_", ",", 
     "kineticPoints_", ",", "realPoints_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "p", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"The", " ", "point"}], "-", "curves"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"pc", "/@", " ", 
        RowBox[{"coordConvert", "/@", "realPoints"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", 
       RowBox[{"p", ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", "0", ",", 
          RowBox[{"2", "Pi"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"2", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "Pi"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"FrameTicks", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Pi", "/", "2"}], ",", "Pi"}], "}"}], ",", "None"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"Pi", "/", "2"}], ",", "Pi", ",", 
               RowBox[{
                RowBox[{"3", "/", "2"}], " ", "Pi"}], ",", 
               RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], 
        ",", 
        RowBox[{"AspectRatio", "\[Rule]", "0.5"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "400"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "Options", " ", "for", " ", "showing", " ", "the", " ", "region", 
           " ", "between", " ", "two", " ", "point"}], "-", "curves"}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"If", "[", 
          RowBox[{"showPoints", ",", 
           RowBox[{"If", "[", 
            RowBox[{"doShading", ",", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"Thickness", "[", "0.003", "]"}], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  RowBox[{
                   GraphicsBox[{
                    {GrayLevel[0], RectangleBox[{0, 0}]}, 
                    {GrayLevel[0], RectangleBox[{1, -1}]}, 
                    {RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}},
                    AspectRatio->1,
                    Frame->True,
                    
                    FrameStyle->RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667],
                    FrameTicks->None,
                    
                    ImageSize->
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}],
                    PlotRangePadding->None], "\[InvisibleSpace]"}],
                  "RGBColor[0.368417, 0.506779, 0.709798]"],
                 Appearance->None,
                 BaseStyle->{},
                 BaselinePosition->Baseline,
                 ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]],
                 DefaultBaseStyle->{},
                 Evaluator->Automatic,
                 Method->"Preemptive"],
                RGBColor[0.368417, 0.506779, 0.709798],
                Editable->False,
                Selectable->False]}], "]"}]}], "]"}], ",", "None"}], "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"FillingStyle", "\[Rule]", 
         RowBox[{"If", "[", 
          RowBox[{"doShading", ",", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"Opacity", "[", "0.1", "]"}], ",", "Blue"}], "]"}], ",", 
           "None"}], "]"}]}], ",", 
        RowBox[{"Filling", "\[Rule]", 
         RowBox[{"If", "[", 
          RowBox[{"doShading", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"i", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "realPoints", "]"}]}], "]"}], "+", 
                "1"}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"If", "[", 
                RowBox[{"closeCurve", ",", 
                 RowBox[{"Length", "[", "realPoints", "]"}], ",", 
                 RowBox[{
                  RowBox[{"Length", "[", "realPoints", "]"}], "-", "1"}]}], 
                "]"}]}], "}"}]}], "]"}], ",", "None"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Epilog", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Black", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Disk", "[", 
              RowBox[{"#", ",", "0.03"}], "]"}], "&"}], "/@", 
            "kineticPoints"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<\[Theta]\>\"", ",", "\"\<\[Alpha]\>\""}], "}"}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DynamicModule", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"realPoints", "=", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"kinematicPoints", "=", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"doShading", "=", "True"}], ",", 
     RowBox[{"showPoints", "=", "True"}], ",", 
     RowBox[{"closeCurve", "=", "False"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Hyperbolic", " ", "space"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"LocatorPane", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Dynamic", "[", "realPoints", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Dynamic", "[", 
          RowBox[{"hypPlot", "[", 
           RowBox[{
           "doShading", ",", "showPoints", ",", "closeCurve", ",", 
            "kinematicPoints", ",", "realPoints"}], "]"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LocatorAutoCreate", "\[Rule]", "All"}], ",", 
         RowBox[{"Appearance", "\[Rule]", "None"}]}], "\[IndentingNewLine]", 
        "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Kinematic", " ", "space", " ", "for", " ", "H2"}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"LocatorPane", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Dynamic", "[", "kinematicPoints", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Dynamic", "[", 
          RowBox[{"kinematicPlot", "[", 
           RowBox[{
           "doShading", ",", "showPoints", ",", "closeCurve", ",", 
            "kinematicPoints", ",", "realPoints"}], "]"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LocatorAutoCreate", "\[Rule]", "All"}], ",", 
         RowBox[{"Appearance", "\[Rule]", "None"}]}], "\[IndentingNewLine]", 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Column", "[", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Checkbox", "[", 
              RowBox[{"Dynamic", "[", "doShading", "]"}], "]"}], ",", 
             RowBox[{"Text", "[", "\"\<Shade Kinematic Region\>\"", "]"}]}], 
            "}"}], "]"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Checkbox", "[", 
              RowBox[{"Dynamic", "[", "showPoints", "]"}], "]"}], ",", 
             RowBox[{"Text", "[", "\"\<Show Points\>\"", "]"}]}], "}"}], 
           "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Checkbox", "[", 
              RowBox[{"Dynamic", "[", "closeCurve", "]"}], "]"}], ",", 
             RowBox[{"Text", "[", "\"\<Close Curve\>\"", "]"}]}], "}"}], 
           "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Button", "[", 
           RowBox[{"\"\<Reset\>\"", ",", 
            RowBox[{
             RowBox[{"realPoints", "=", 
              RowBox[{"{", "}"}]}], ";", 
             RowBox[{"kinematicPoints", "=", 
              RowBox[{"{", "}"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Button", "[", 
            RowBox[{"\"\<Save Plots\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"hp", "=", 
               RowBox[{"hypPlot", "[", 
                RowBox[{
                "doShading", ",", "kineticPoints", ",", "realPoints"}], 
                "]"}]}], ";", 
              RowBox[{"kp", "=", 
               RowBox[{"kineticPlot", "[", 
                RowBox[{
                "doShading", ",", "kineticPoints", ",", "realPoints"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"Export", "[", 
               RowBox[{
                RowBox[{"FileNameJoin", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"NotebookDirectory", "[", "]"}], ",", 
                   "\"\<hp.pdf\>\""}], "}"}], "]"}], ",", "hp", ",", 
                "\"\<PDF\>\""}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"Export", "[", 
               RowBox[{
                RowBox[{"FileNameJoin", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"NotebookDirectory", "[", "]"}], ",", 
                   "\"\<kp.pdf\>\""}], "}"}], "]"}], ",", "kp", ",", 
                "\"\<PDF\>\""}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
            ",", "\[IndentingNewLine]", 
           RowBox[{"Button", "[", 
            RowBox[{"\"\<Boost <-\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"kineticPoints", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"boostKin", "[", 
                  RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", 
                "kineticPoints"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"realPoints", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"boostReal", "[", 
                  RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", 
                "realPoints"}]}]}]}], "\[IndentingNewLine]", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Button", "[", 
            RowBox[{"\"\<Boost ->\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"kineticPoints", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"boostKin", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", 
                "kineticPoints"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"realPoints", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{"boostReal", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "&"}], "/@", 
                "realPoints"}]}]}]}], "\[IndentingNewLine]", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Button", "[", 
            RowBox[{"\"\<Export\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"kinematicPointsExport", "=", "kineticPoints"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"realPointsExport", "=", "realPoints"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Button", "[", 
            RowBox[{"\"\<Import\>\"", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"kineticPoints", "=", "kinematicPointsExport"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"realPoints", "=", "realPointsExport"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "*)"}], "\[IndentingNewLine]", 
         "}"}], "]"}]}], " ", "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellOpen->False,
 InitializationCell->True,
 CellChangeTimes->{{3.6217922495315847`*^9, 3.621792250924717*^9}, {
   3.6217922903160667`*^9, 3.6217923305687037`*^9}, {3.621792375322983*^9, 
   3.621792420770969*^9}, {3.621792475184423*^9, 3.621792579934237*^9}, {
   3.621792621085247*^9, 3.6217926375245657`*^9}, {3.621792695293333*^9, 
   3.621792708095068*^9}, {3.621792778001459*^9, 3.621792784486175*^9}, {
   3.621792819969983*^9, 3.6217928866634493`*^9}, {3.621793024933749*^9, 
   3.6217930526712523`*^9}, {3.62179322467105*^9, 3.621793278258708*^9}, {
   3.621793329942102*^9, 3.621793360930307*^9}, {3.621793406914946*^9, 
   3.621793428807774*^9}, {3.621793461617196*^9, 3.621793545967449*^9}, {
   3.621793579468089*^9, 3.6217936089636297`*^9}, {3.621793668802925*^9, 
   3.621793705226571*^9}, {3.6217937827032833`*^9, 3.621793837729403*^9}, {
   3.621793870272786*^9, 3.621794066355163*^9}, {3.6217942232726383`*^9, 
   3.621794248006159*^9}, {3.621794417258554*^9, 3.621794427336133*^9}, {
   3.621794463431203*^9, 3.621794529373958*^9}, {3.621794658253813*^9, 
   3.621794714335209*^9}, {3.621794745108136*^9, 3.621794861072269*^9}, {
   3.6217948982830973`*^9, 3.6217949086711073`*^9}, {3.6218816380238037`*^9, 
   3.621881644979026*^9}, {3.6218951359431133`*^9, 3.621895149498637*^9}, {
   3.621915527090703*^9, 3.6219155468491364`*^9}, {3.621949544023445*^9, 
   3.6219495501524343`*^9}, {3.621949731179236*^9, 3.6219497408104467`*^9}, {
   3.621949880637594*^9, 3.621949913096431*^9}, {3.621949944479104*^9, 
   3.6219499732011623`*^9}, {3.621950016965456*^9, 3.6219502066540337`*^9}, {
   3.6219502767915297`*^9, 3.621950373079178*^9}, {3.621950474520743*^9, 
   3.621950475064453*^9}, {3.621950773829136*^9, 3.621950929683535*^9}, {
   3.6219509604170227`*^9, 3.621951024490872*^9}, {3.625975479531156*^9, 
   3.625975502642877*^9}, {3.626725777434228*^9, 3.626725826200589*^9}, {
   3.6267258611245823`*^9, 3.626725911313304*^9}, {3.626732512731009*^9, 
   3.626732520265617*^9}, {3.6267325839225903`*^9, 3.626732589488791*^9}, {
   3.62679944693651*^9, 3.626799458932638*^9}, {3.6268159111092033`*^9, 
   3.6268159118272657`*^9}, {3.6268159542949533`*^9, 3.62681598479366*^9}, {
   3.626816048624963*^9, 3.626816052306089*^9}, {3.6272726008713923`*^9, 
   3.627272607023223*^9}, {3.627272760864925*^9, 3.627272892065021*^9}, {
   3.6272729343341703`*^9, 3.6272729344848127`*^9}, {3.627273003588752*^9, 
   3.627273030482213*^9}, {3.627273061266591*^9, 3.627273080238308*^9}, {
   3.627275000911811*^9, 3.6272750036246567`*^9}, {3.6302590779799337`*^9, 
   3.630259080130178*^9}, {3.630350142569271*^9, 3.6303501819385033`*^9}, {
   3.630350263057357*^9, 3.63035036232828*^9}, {3.630350443709619*^9, 
   3.6303505623764753`*^9}, {3.630350605273905*^9, 3.630350613863594*^9}, {
   3.630350829229783*^9, 3.630350838402133*^9}, {3.63076072849391*^9, 
   3.6307607748265343`*^9}, {3.630760831308693*^9, 3.6307609593738203`*^9}, {
   3.630761006076179*^9, 3.630761132262035*^9}, {3.630761169188849*^9, 
   3.630761198234952*^9}, {3.630761232417568*^9, 3.630761407509343*^9}, {
   3.630761593600725*^9, 3.630761609060466*^9}, {3.630761878595902*^9, 
   3.630761886663686*^9}, {3.630761929951836*^9, 3.630761956060564*^9}, {
   3.630762101881543*^9, 3.630762102881007*^9}, {3.630762207654067*^9, 
   3.630762266034676*^9}, {3.632761786169681*^9, 3.6327618095013933`*^9}, {
   3.636124266453125*^9, 3.636124298459771*^9}, {3.636124334660863*^9, 
   3.6361246638131847`*^9}, {3.6362275699851503`*^9, 3.636227581586876*^9}, {
   3.636227626144247*^9, 3.636227699655402*^9}, {3.636228568084611*^9, 
   3.636228649679954*^9}, {3.6362286895968027`*^9, 3.636228695143935*^9}, {
   3.636228746056067*^9, 3.636228797186215*^9}, {3.6362288280260143`*^9, 
   3.636228828866611*^9}, {3.636228876196494*^9, 3.636228956870337*^9}, {
   3.636229018030067*^9, 3.63622907900056*^9}, {3.636229230137075*^9, 
   3.636229323011799*^9}, {3.636229744474538*^9, 3.636229747941749*^9}, {
   3.636229807018524*^9, 3.636229808043765*^9}, {3.636229919809437*^9, 
   3.6362299295508947`*^9}, {3.6362302009501467`*^9, 3.636230201175372*^9}, {
   3.636230411450307*^9, 3.6362304353171053`*^9}, {3.636230944541299*^9, 
   3.636231007879098*^9}, {3.636231073497774*^9, 3.63623113180613*^9}, {
   3.6362311656822557`*^9, 3.636231220632925*^9}, {3.636231721293388*^9, 
   3.6362317834518633`*^9}, {3.636231897723071*^9, 3.6362319358611937`*^9}, {
   3.63623199292616*^9, 3.63623199879287*^9}, {3.636232061282331*^9, 
   3.636232195914625*^9}, {3.636232235539875*^9, 3.636232266928508*^9}, {
   3.6363007627428093`*^9, 3.636300837395162*^9}, {3.636300895830399*^9, 
   3.636300914574814*^9}, {3.636379183097931*^9, 3.636379229410593*^9}, {
   3.6363792658748207`*^9, 3.636379270306937*^9}, {3.636379321522064*^9, 
   3.63637932343207*^9}, {3.636379408527543*^9, 3.6363794786924562`*^9}, {
   3.636379514228054*^9, 3.636379536117608*^9}, {3.636470078167431*^9, 
   3.636470280647954*^9}, {3.636470318304669*^9, 3.636470320830305*^9}, {
   3.636478941997394*^9, 3.63647901690383*^9}, {3.636479085085758*^9, 
   3.636479094101424*^9}, {3.636902622663213*^9, 3.63690262339126*^9}, {
   3.636902683057222*^9, 3.636902687580023*^9}, {3.63690275101541*^9, 
   3.636902789478903*^9}, {3.6369028223979588`*^9, 3.636902822799039*^9}, {
   3.6369065686036158`*^9, 3.636906576259213*^9}, {3.636906615947721*^9, 
   3.63690661946539*^9}, {3.636906666647223*^9, 3.6369066800363493`*^9}, {
   3.636906779323419*^9, 3.636906785719014*^9}, {3.636906837806864*^9, 
   3.636906875672949*^9}, {3.636907535925342*^9, 3.636907626038536*^9}, {
   3.637526247400313*^9, 3.63752627561613*^9}, {3.637526325603218*^9, 
   3.637526326512497*^9}, {3.637526444909875*^9, 3.6375264497130423`*^9}, {
   3.6375483297887993`*^9, 3.637548334451777*^9}, {3.637631894284835*^9, 
   3.6376318958800583`*^9}, {3.637636387615749*^9, 3.637636403626519*^9}, {
   3.637637307300378*^9, 3.6376373326508904`*^9}, {3.637637368439251*^9, 
   3.637637368755023*^9}, {3.6376374122102747`*^9, 3.637637450362597*^9}, {
   3.637661243495433*^9, 3.6376612640425873`*^9}, {3.6376619756762733`*^9, 
   3.637662019514707*^9}, {3.638484146636133*^9, 3.638484146879899*^9}, {
   3.638484473142942*^9, 3.6384845007442503`*^9}, {3.638637453012581*^9, 
   3.638637462641348*^9}, 3.6394918457255983`*^9, {3.6394921604872723`*^9, 
   3.639492161308778*^9}, {3.6404487705551643`*^9, 3.640448770735471*^9}, {
   3.640708235428411*^9, 3.640708274522416*^9}, {3.640708353323482*^9, 
   3.640708460947207*^9}, {3.6407084917373667`*^9, 3.640708629802287*^9}, {
   3.640708675320834*^9, 3.640708739980438*^9}, {3.640708887407201*^9, 
   3.6407088881747417`*^9}, {3.640708947622614*^9, 3.640709039159576*^9}, {
   3.640709229631281*^9, 3.640709254031131*^9}}],

Cell[BoxData[
 DynamicModuleBox[{$CellContext`realPoints$$ = {{-0.394, 
  0.30499999999999994`}, {-0.126, -0.14500000000000002`}, {
  0.22999999999999998`, 0.29499999999999993`}, {-0.10999999999999999`, 
  0.09000000000000008}}, $CellContext`kinematicPoints$$ = {{1.57, 
  1.22}}, $CellContext`doShading$$ = True, $CellContext`showPoints$$ = 
  True, $CellContext`closeCurve$$ = True}, 
  TemplateBox[{LocatorPaneBox[
     Dynamic[$CellContext`realPoints$$], 
     DynamicBox[
      ToBoxes[
       $CellContext`hypPlot[$CellContext`doShading$$, \
$CellContext`showPoints$$, $CellContext`closeCurve$$, \
$CellContext`kinematicPoints$$, $CellContext`realPoints$$], StandardForm]], 
     LocatorAutoCreate -> All, Appearance -> None],LocatorPaneBox[
     Dynamic[$CellContext`kinematicPoints$$], 
     DynamicBox[
      ToBoxes[
       $CellContext`kinematicPlot[$CellContext`doShading$$, \
$CellContext`showPoints$$, $CellContext`closeCurve$$, \
$CellContext`kinematicPoints$$, $CellContext`realPoints$$], StandardForm]], 
     LocatorAutoCreate -> All, Appearance -> None],TagBox[
     GridBox[{{
        TemplateBox[{
          CheckboxBox[
           Dynamic[$CellContext`doShading$$]], 
          InterpretationBox[
           Cell[
            BoxData[
             FormBox["\"Shade Kinematic Region\"", TextForm]], "InlineText"], 
           
           Text["Shade Kinematic Region"]]}, "RowDefault"]}, {
        TemplateBox[{
          CheckboxBox[
           Dynamic[$CellContext`showPoints$$]], 
          InterpretationBox[
           Cell[
            BoxData[
             FormBox["\"Show Points\"", TextForm]], "InlineText"], 
           Text["Show Points"]]}, "RowDefault"]}, {
        TemplateBox[{
          CheckboxBox[
           Dynamic[$CellContext`closeCurve$$]], 
          InterpretationBox[
           Cell[
            BoxData[
             FormBox["\"Close Curve\"", TextForm]], "InlineText"], 
           Text["Close Curve"]]}, "RowDefault"]}, {
        ButtonBox[
        "\"Reset\"", 
         ButtonFunction :> ($CellContext`realPoints$$ = {}; \
$CellContext`kinematicPoints$$ = {}), Appearance -> Automatic, Evaluator -> 
         Automatic, Method -> "Preemptive"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
      "Column", 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Column"]},
   "Row",
   DisplayFunction->(PaneBox[
     RowBox[{
       TemplateSlotSequence[1, "\[InvisibleSpace]"]}], ImageSize -> 1000]& ),
   InterpretationFunction->(RowBox[{"Row", "[", 
      RowBox[{
        RowBox[{"{", 
          TemplateSlotSequence[1, ","], "}"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "1000"}]}], "]"}]& )],
  DynamicModuleValues:>{},
  Initialization:>{$CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       Part[
        ColorData[97, "ColorList"], 1], 
       Thickness[0.005], 
       Apply[
        Function[{$CellContext`\[Theta], $CellContext`\[Alpha]}, 
         $CellContext`geo[0.999 {
            Cos[$CellContext`\[Theta] + $CellContext`\[Alpha]], 
            Sin[$CellContext`\[Theta] + $CellContext`\[Alpha]]}, 0.999 {
            Cos[$CellContext`\[Theta] - $CellContext`\[Alpha]], 
            
            Sin[$CellContext`\[Theta] - $CellContext`\[Alpha]]}]], \
$CellContext`kineticPoints, {1}], 
       Part[
        ColorData[97, "ColorList"], 2], 
       Thickness[0.005], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 1], {1}], {}], Black, 
       Map[Disk[
         $CellContext`cut[#], 0.01]& , $CellContext`realPoints]}, ImageSize -> 
      300], $CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.003], 
       Apply[$CellContext`fullGeo, $CellContext`kineticPoints, {1}], 
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.01], 
       CapForm["Butt"], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 1], {1}], {}], 
       If[$CellContext`showPoints, {Black, 
         Map[Disk[
           $CellContext`cut[#], 0.02]& , $CellContext`realPoints]}, {}]}, 
      ImageSize -> 300], $CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], Null, 
      Pattern[$CellContext`closeCurve, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.003], 
       Apply[$CellContext`fullGeo, $CellContext`kineticPoints, {1}], 
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.01], 
       CapForm["Butt"], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 1], {1}], {}], 
       If[$CellContext`showPoints, {Black, 
         Map[Disk[
           $CellContext`cut[#], 0.02]& , $CellContext`realPoints]}, {}]}, 
      ImageSize -> 300], $CellContext`hypPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], 
      Pattern[$CellContext`closeCurve, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := Graphics[{{
        GrayLevel[0.9], 
        Disk[{0, 0}, 1]}, 
       RGBColor[0.368417, 0.506779, 0.709798], 
       Thickness[0.003], 
       Apply[$CellContext`fullGeo, $CellContext`kineticPoints, {1}], 
       RGBColor[0.880722, 0.611041, 0.142051], 
       Thickness[0.01], 
       CapForm["Butt"], 
       If[$CellContext`doShading, 
        Apply[$CellContext`geo[
          SlotSequence[1]]& , 
         Partition[$CellContext`realPoints, 2, 1, 
          If[$CellContext`closeCurve, {1, 1}, {1, 2}]], {1}], {}], 
       If[$CellContext`showPoints, {Black, 
         Map[Disk[
           $CellContext`cut[#], 0.02]& , $CellContext`realPoints]}, {}]}, 
      ImageSize -> 300], Condition[
      $CellContext`geo[
       Pattern[$CellContext`p0, {
         Pattern[$CellContext`x0, 
          Blank[]], 
         Pattern[$CellContext`y0, 
          Blank[]]}], 
       Pattern[$CellContext`p1, {
         Pattern[$CellContext`x1, 
          Blank[]], 
         Pattern[$CellContext`y1, 
          Blank[]]}]], 
      And[
       $CellContext`collinearQ[$CellContext`p0, $CellContext`p1], 
       Norm[$CellContext`p0] < 1, Norm[$CellContext`p1] < 1]] := 
    Line[{$CellContext`p0, $CellContext`p1}], Condition[
      $CellContext`geo[
       Pattern[$CellContext`p0, {
         Pattern[$CellContext`x0, 
          Blank[]], 
         Pattern[$CellContext`y0, 
          Blank[]]}], 
       Pattern[$CellContext`p1, {
         Pattern[$CellContext`x1, 
          Blank[]], 
         Pattern[$CellContext`y1, 
          Blank[]]}]], 
      And[Norm[$CellContext`p0] < 1, Norm[$CellContext`p1] < 1]] := 
    Block[{$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`poly, \
$CellContext`x, $CellContext`y}, $CellContext`poly = \
$CellContext`circ[$CellContext`p0, $CellContext`p1]; {$CellContext`c, \
{$CellContext`a, $CellContext`b}} = Normal[
         Part[
          
          CoefficientArrays[$CellContext`poly, {$CellContext`x, \
$CellContext`y}], {1, 
          2}]]; $CellContext`a = $CellContext`a/((-2) $CellContext`c); \
$CellContext`b = $CellContext`b/((-2) $CellContext`c); $CellContext`c = 
       Sqrt[$CellContext`a^2 + $CellContext`b^2 - 1]; 
      Circle[{$CellContext`a, $CellContext`b}, $CellContext`c, 
        $CellContext`angles[$CellContext`p0, $CellContext`p1, \
{$CellContext`a, $CellContext`b}]]], $CellContext`geo[
      BlankSequence[]] := {}, $CellContext`collinearQ[{
       Pattern[$CellContext`x0, 
        Blank[]], 
       Pattern[$CellContext`y0, 
        Blank[]]}, {
       Pattern[$CellContext`x1, 
        Blank[]], 
       Pattern[$CellContext`y1, 
        Blank[]]}] := Abs[
       Det[{{$CellContext`x0, $CellContext`y0, 
          1}, {$CellContext`x1, $CellContext`y1, 1}, {0, 0, 1}}]] < 
     10^(-2), $CellContext`circ[
      Pattern[$CellContext`p0, {
        Pattern[$CellContext`x0, 
         Blank[]], 
        Pattern[$CellContext`y0, 
         Blank[]]}], {
       Pattern[$CellContext`x1, 
        Blank[]], 
       Pattern[$CellContext`y1, 
        Blank[]]}] := 
    Block[{$CellContext`x2, $CellContext`y2}, {$CellContext`x2, \
$CellContext`y2} = Normalize[$CellContext`p0]/Norm[$CellContext`p0]; 
      Det[{{$CellContext`x^2 + $CellContext`y^2, $CellContext`x, \
$CellContext`y, 
          1}, {$CellContext`x0^2 + $CellContext`y0^2, $CellContext`x0, \
$CellContext`y0, 
          1}, {$CellContext`x1^2 + $CellContext`y1^2, $CellContext`x1, \
$CellContext`y1, 
          1}, {$CellContext`x2^2 + $CellContext`y2^2, $CellContext`x2, \
$CellContext`y2, 1}}]], $CellContext`angles[
      Pattern[$CellContext`p1, 
       Blank[]], 
      Pattern[$CellContext`p2, 
       Blank[]], 
      Pattern[$CellContext`center, 
       Blank[]]] := 
    Block[{$CellContext`t1, $CellContext`t2, $CellContext`q1, \
$CellContext`q2}, $CellContext`t1 = 
       Apply[ArcTan, $CellContext`p1]; $CellContext`t2 = 
       Apply[ArcTan, $CellContext`p2]; Which[
        And[$CellContext`t1 < $CellContext`t2, $CellContext`t2 - \
$CellContext`t1 < 
         Pi], $CellContext`q1 = $CellContext`p1; $CellContext`q2 = \
$CellContext`p2, 
        And[$CellContext`t1 < $CellContext`t2, $CellContext`t2 - \
$CellContext`t1 >= 
         Pi], $CellContext`q1 = $CellContext`p2; $CellContext`q2 = \
$CellContext`p1, 
        And[$CellContext`t1 > $CellContext`t2, $CellContext`t1 - \
$CellContext`t2 < 
         Pi], $CellContext`q1 = $CellContext`p2; $CellContext`q2 = \
$CellContext`p1, 
        And[$CellContext`t1 > $CellContext`t2, $CellContext`t1 - \
$CellContext`t2 > 
         Pi], $CellContext`q1 = $CellContext`p1; $CellContext`q2 = \
$CellContext`p2]; $CellContext`q1 = $CellContext`q1 - $CellContext`center; \
$CellContext`q2 = $CellContext`q2 - $CellContext`center; $CellContext`t1 = 
       Apply[ArcTan, $CellContext`q1]; $CellContext`t2 = 
       Apply[ArcTan, $CellContext`q2]; If[$CellContext`t1 < $CellContext`t2, 
        AddTo[$CellContext`t1, 2 
         Pi]]; {$CellContext`t2, $CellContext`t1}], $CellContext`cut[
      Pattern[$CellContext`p0, {
        Pattern[$CellContext`x0, 
         Blank[]], 
        Pattern[$CellContext`y0, 
         Blank[]]}]] := 
    If[Norm[$CellContext`p0] >= 1, Normalize[$CellContext`p0] 
      0.999, $CellContext`p0], $CellContext`fullGeo[{
       Pattern[$CellContext`\[Theta], 
        Blank[]], 
       Pattern[$CellContext`\[Alpha], 
        Blank[]]}] := $CellContext`geo[0.999 {
        Cos[$CellContext`\[Theta] + $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] + $CellContext`\[Alpha]]}, 0.999 {
        Cos[$CellContext`\[Theta] - $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] - $CellContext`\[Alpha]]}], \
$CellContext`fullGeo[
      Pattern[$CellContext`\[Theta], 
       Blank[]], 
      Pattern[$CellContext`\[Alpha], 
       Blank[]]] := $CellContext`geo[0.999 {
        Cos[$CellContext`\[Theta] + $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] + $CellContext`\[Alpha]]}, 0.999 {
        Cos[$CellContext`\[Theta] - $CellContext`\[Alpha]], 
        Sin[$CellContext`\[Theta] - $CellContext`\[Alpha]]}], \
$CellContext`kinematicPlot[
      Pattern[$CellContext`doShading, 
       Blank[]], 
      Pattern[$CellContext`showPoints, 
       Blank[]], 
      Pattern[$CellContext`closeCurve, 
       Blank[]], 
      Pattern[$CellContext`kineticPoints, 
       Blank[]], 
      Pattern[$CellContext`realPoints, 
       Blank[]]] := 
    Module[{$CellContext`p}, $CellContext`p = Map[$CellContext`pc, 
         Map[$CellContext`coordConvert, $CellContext`realPoints]]; 
      Plot[$CellContext`p, {$CellContext`\[Theta], 0, 2 Pi}, 
        PlotRange -> {{0, 2 Pi}, {0, Pi}}, Frame -> True, 
        FrameTicks -> {{{0, Pi/2, Pi}, None}, {{0, Pi/2, Pi, (3/2) Pi, 2 Pi}, 
           None}}, AspectRatio -> 0.5, ImageSize -> 400, PlotStyle -> 
        If[$CellContext`showPoints, 
          If[$CellContext`doShading, 
           Directive[
            Thickness[0.003], 
            RGBColor[0.368417, 0.506779, 0.709798]]], None], FillingStyle -> 
        If[$CellContext`doShading, 
          Directive[
           Opacity[0.1], Blue], None], Filling -> If[$CellContext`doShading, 
          Table[$CellContext`i -> {Mod[$CellContext`i, 
               Length[$CellContext`realPoints]] + 1}, {$CellContext`i, 1, 
            If[$CellContext`closeCurve, 
             Length[$CellContext`realPoints], Length[$CellContext`realPoints] - 
             1]}], None], Epilog -> {Black, 
          Map[Disk[#, 0.03]& , $CellContext`kineticPoints]}, 
        FrameLabel -> {"\[Theta]", "\[Alpha]"}]], $CellContext`pc[
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`\[Theta]0, 
       Blank[]]] := 
    ArcCos[$CellContext`r 
      Cos[$CellContext`\[Theta] - $CellContext`\[Theta]0]], $CellContext`pc[
      Pattern[$CellContext`r, 
       Blank[]], 
      Pattern[$CellContext`\[Theta]0, 
       Blank[]], 
      Pattern[$CellContext`\[Theta], 
       Blank[]]] := 
    ArcCos[$CellContext`r 
      Cos[$CellContext`\[Theta] - $CellContext`\[Theta]0]], $CellContext`pc[{
       Pattern[$CellContext`r, 
        Blank[]], 
       Pattern[$CellContext`\[Theta]0, 
        Blank[]]}] := 
    ArcCos[$CellContext`r 
      Cos[$CellContext`\[Theta] - $CellContext`\[Theta]0]], \
$CellContext`coordConvert[
      Pattern[$CellContext`p, {
        Pattern[$CellContext`x, 
         Blank[]], 
        Pattern[$CellContext`y, 
         Blank[]]}]] := {
      (#/Sqrt[1 + #^2]& )[
       Sinh[2 ArcTanh[
          Min[0.999, 
           Norm[$CellContext`p]]]]], 
      ArcTan[$CellContext`x, $CellContext`y]}}]], "Output",
 CellChangeTimes->{
  3.637661265577496*^9, {3.637662021251513*^9, 3.6376620219159317`*^9}, {
   3.6384841485284147`*^9, 3.6384841489965*^9}, {3.6384844751821327`*^9, 
   3.638484487227353*^9}, {3.638637470202413*^9, 3.6386374706188383`*^9}, 
   3.639417278347357*^9, 3.639417337051112*^9, 3.639491846803405*^9, 
   3.6394921620395737`*^9, {3.640380907801601*^9, 3.640380908225099*^9}, {
   3.640708282519249*^9, 3.64070828348516*^9}, {3.640708360029443*^9, 
   3.640708461378316*^9}, {3.640708522606758*^9, 3.640708590816368*^9}, 
   3.6407086307970667`*^9, 3.640708689994092*^9, {3.640708722996739*^9, 
   3.6407087407598343`*^9}, 3.640708889795926*^9, {3.640709029917577*^9, 
   3.640709039570938*^9}, {3.6407092365056953`*^9, 3.640709254721664*^9}, 
   3.640709501796679*^9}]
}, Open  ]],

Cell["\<\
Left: Hyperbolic space. Right: The associated kinematic space, with \
coordinates \[Alpha],\[Theta].

Click on the circle or the plot and drag. Command-click to remove a point.




\
\>", "Input",
 CellChangeTimes->{{3.627273244600451*^9, 3.6272732554121723`*^9}, {
   3.630762336920858*^9, 3.63076234026221*^9}, {3.6307652404693737`*^9, 
   3.630765240924705*^9}, {3.636237590649674*^9, 3.636237654343804*^9}, {
   3.636237757934023*^9, 3.63623777347677*^9}, {3.636237990423277*^9, 
   3.636237990543318*^9}, {3.636300288093307*^9, 3.636300301073806*^9}, {
   3.638637517123391*^9, 3.63863752026748*^9}, {3.640708779639299*^9, 
   3.6407088472788897`*^9}, {3.640708910155889*^9, 3.6407089190789127`*^9}, 
   3.640709193933824*^9, {3.6407094495785*^9, 3.64070948015175*^9}, {
   3.641077883486288*^9, 3.6410778837432013`*^9}}],

Cell["\<\




There are also some functions defined to create the plots non-interactively.
See below for an example.
(Click \"yes\" when asked whether to evaluate initialization cells.)
\
\>", "Input",
 CellChangeTimes->{{3.627273244600451*^9, 3.6272732554121723`*^9}, {
   3.630762336920858*^9, 3.63076234026221*^9}, {3.6307652404693737`*^9, 
   3.630765240924705*^9}, {3.636237590649674*^9, 3.636237654343804*^9}, {
   3.636237757934023*^9, 3.63623777347677*^9}, {3.636237990423277*^9, 
   3.636237990543318*^9}, {3.636300288093307*^9, 3.636300301073806*^9}, {
   3.638637517123391*^9, 3.63863752026748*^9}, {3.640708779639299*^9, 
   3.6407088472788897`*^9}, {3.640708910155889*^9, 3.6407089190789127`*^9}, 
   3.640709193933824*^9, {3.6407094495785*^9, 3.64070948015175*^9}, 
   3.641077881379944*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Hyperbolic", " ", "space", " ", 
    RowBox[{"plot", ":", "    ", 
     RowBox[{"hypPlot", "[", 
      RowBox[{
      "doShading_", ",", "showPoints_", ",", "closeCurve_", ",", 
       "kinematicPoints_", ",", "realPoints_"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kinematic", " ", "space", " ", 
    RowBox[{"plot", ":", "     ", 
     RowBox[{"kinematicPlot", "[", 
      RowBox[{
      "doShading_", ",", "showPoints_", ",", "closeCurve_", ",", 
       "kinematicPoints_", ",", "realPoints_"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Point", "-", 
    RowBox[{"curve", ":", "              ", 
     RowBox[{"pc", "[", 
      RowBox[{"{", 
       RowBox[{"r_", ",", "\[Theta]0_"}], "}"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Convert", " ", "to", " ", 
    RowBox[{"(", 
     RowBox[{"r", ",", "\[Theta]"}], ")"}], " ", 
    RowBox[{"coords", ":", "  ", 
     RowBox[{"coordConvert", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bulkPoints", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kinematicSpacePoints", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", 
         RowBox[{"Min", "[", 
          RowBox[{"pc", "/@", 
           RowBox[{"coordConvert", "/@", "bulkPoints"}]}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", 
         RowBox[{"2", "Pi"}], ",", 
         RowBox[{"Pi", "/", "8"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"hypPlot", "[", 
       RowBox[{
       "True", ",", "True", ",", "True", ",", "kinematicSpacePoints", ",", 
        "bulkPoints"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"kinematicPlot", "[", 
       RowBox[{
       "True", ",", "True", ",", "True", ",", "kinematicSpacePoints", ",", 
        "bulkPoints"}], "]"}]}], "\[IndentingNewLine]", "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.636470049395995*^9, 3.6364700566724577`*^9}, {
  3.6364703667164507`*^9, 3.636470411832896*^9}, {3.636470450640531*^9, 
  3.6364705199739647`*^9}, {3.63647072500219*^9, 3.636470729333256*^9}, {
  3.6364788449896603`*^9, 3.6364788575269814`*^9}, {3.640708300519701*^9, 
  3.6407083107872133`*^9}, {3.640709057783288*^9, 3.640709164346047*^9}, {
  3.6407094968019133`*^9, 3.640709530694063*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{
       {GrayLevel[0.9], DiskBox[{0, 0}]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], 
        CircleBox[{1.250000625625563, 0.}, 0.7500010427088076, {
         2.2156314347964723`, 4.0675538723831135`}], 
        CircleBox[{1.2500006256256613`, 0.5177672121090106}, 
         0.9113640600768069, {2.703650893858567, 4.364932576718479}], 
        CircleBox[{1.250000625625515, 1.2500006256255745`}, 
         1.4577390466501563`, {-2.9567723696416937`, -1.7556166107429487`}], 
        CircleBox[{0.5177672121090048, 1.2500006256256395`}, 
         0.9113640600767737, {-2.794136249923602, -1.1328545670636545`}], 
        CircleBox[{5.793993780155254*^-17, 1.2500006256255047`}, 
         0.7500010427087107, {-2.49675754558828, -0.6448351080015137}], 
        CircleBox[{-0.5177672121090244, 1.2500006256257756`}, 
         0.9113640600769718, {-2.008738086526056, -0.34745640366632413`}], 
        CircleBox[{-1.2500006256255705`, 1.250000625625511}, 
         1.4577390466501494`, {-1.385976042846799, -0.18482028394804983`}], 
        CircleBox[{-1.2500006256257103`, 0.517767212109058}, 
         0.9113640600769012, {-1.2233399231286524`, 0.4379417597311564}], 
        CircleBox[{-1.2500006256255802`, -5.704199919570026*^-15}, 
         0.7500010427088365, {-0.9259612187932981, 0.9259612187933072}], 
        CircleBox[{-1.2500006256256526`, -0.5177672121090054}, 
         0.9113640600767922, {-0.43794175973123545`, 1.2233399231286923`}], 
        CircleBox[{-1.2500006256256901`, -1.2500006256256546`}, 
         1.4577390466503752`, {0.18482028394813166`, 1.3859760428467365`}], 
        CircleBox[{-1.250000625625684, -3.017768463360279}, 
         3.109570398385677, {0.8672762127074324, 1.4889182774848888`}], 
        LineBox[{{0.999, -2.4468443046964115`*^-16}, {-0.999, 
         1.2234221523482057`*^-16}}], 
        CircleBox[{1.2500006256256235`, -3.0177684633601722`}, 
         3.1095703983855496`, {1.6526743761048879`, 2.274316440882368}], 
        CircleBox[{1.2500006256256397`, -1.2500006256256753`}, 
         1.4577390466503497`, {1.7556166107430202`, 2.9567723696416413`}], 
        CircleBox[{1.2500006256255758`, -0.517767212108968}, 
         0.9113640600766655, {1.9182527304610355`, 3.5795344133211016`}], 
        CircleBox[{1.2500006256256901`, -5.9359596707769416`*^-15}, 
         0.7500010427090197, {2.215631434796603, 4.067553872382973}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.01], CapForm[
        "Butt"], {LineBox[{{-0.5, 0}, {0.5, 0}}], 
         CircleBox[{1.25, 1.25}, 
          1.4577379737113252`, {-2.601173153319209, -2.1112158270654806`}], 
         CircleBox[{-1.25, 1.25}, 
          1.4577379737113252`, {-1.0303768265243125`, -0.5404195002705842}]}, \

        {GrayLevel[0], DiskBox[{-0.5, 0}, 0.02], DiskBox[{0.5, 0}, 0.02], 
         DiskBox[{0, 0.5}, 0.02]}}},
      ImageSize->300], {213.33333333333334`, -157.5}, 
     ImageScaled[{0.5, 0.5}], {300, 300.}], InsetBox[
     GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJx123k0Vd8bMHDuMdxrCNd0FYWKSJMGDbKfKCQpQ2keVET5FqGSaJIhc0hF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       "], {{{}, {}, {}, {}, {}, {}, {}, {}, 
         {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
          GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1HdsVmUUB+CvSAJRBKQVigyZfyAUFEjYSJChlGGRIoUSjWxUZlkq0FII
GkcEynQUWiMobdmhYI0Eg2zQRBAZiYOhARNRZiCB54Q/nv7OObdfv3vf971t
/NrkwZMqJRKJJCb68VLlRKK6ugY1eYxaJJPuWop8PK753YPyY8bwPB2oHZ9x
7ZBcwlheoCNPmp+SheTwMnXi75sflksZRz9amp2XG8mlE43MfpVrmcEwUuPe
zI/IZYyP+6SV2QVZQh6daWx2Wq5jJl3112UFWbTVX5ZbWUxP/R25l7qk6I/K
Avqo78kJ8Wzqq7Kcgeoq9FenyYsyU5bGc8mHGMkCfQ95O75b7pEZ8mFeoYu+
iTwjh8gi2TfpwUZlM0vZTd6IdZDfykGyKsPV7eQVuS3WQ12Zd9XPybvye56I
vdQfk8tj/2Od9f/JXQygtf6SLCM/1oymZmdlMbMZQXuzf+R23qNenAWz43IF
r8faxD3TzPyc/II5ZFM/zoL5j3Ilb8Tz0J0Gsc+u/SRX8SYv8iwN41zF2Yj9
jTWL+4vvoDlDndlMFvn8QvJj7ckjlwzX5st5FLI59phbPOPFmM1c9edsinPG
TZ42n8U76oo4l7HG+m4s5DN9WZzr2CPamM3kbfXfpKgHUMA38V7E2VB3JZ9P
9X9SXd2XjyjV15WDWc2hOL+0Vs/gLXVTmU0xf+lHy40k059l7DYfLzfRgHKG
xj3zSzyPfJX1VGI7XVjAJ65/JyeyhUbsIou1/BFnUY7iax5lB334kBLXx8ky
UslgFQfj3MsvuaZOkznMUTeRIyjikr6WTGdpfLe+vsyMNeOkPkl2Jo81+t+p
pu7NB7Ee+gP8Tyv99NhndTkn4h3TdyI31ln/G4+oe/F+PJd+f7wntNRPi7Og
3snP8X+Bjmbz49nUX/FD/I/gKbOpcRbUK9nAPv6lhfmU2Et1DtOZxlSmMJlJ
DHFm7wOorKrG
            "]]]}, 
         {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
          GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwt0jtIVXEcB/Dj+9U1nBqkwiGtNql0cBDUWxgE4vURBIH3Xh+pdUFnbRMK
NaKHQ6RLKjdoCFEHB9GymhN0M0hwEDWHhhYvfg45fPh+f7/DPZzzv6cinmp9
kh0EQRbv6VIGLa6wwIF5Vj5khTXzlGxhmQt8oocPrj2TDRSRJs6O/Yy8z2Ve
mUdkDSf6T97pbZSzaH4p71LGnjnOY72SQ309fC6emxsp5pf5NaN6LRl9kyUS
hC9axZH+hTnekCRlf5U/+lfmeUs3PfTSkhsEffIR/QyEZxU+F22uxYg4w3OU
UEwRhRSQTx413CHJC35w3j38PLjFbRJM8p1S13JkB8NMs80l+5vyKR/Z5bpd
VMaZ4BsRu/A/HuMz+1TbtcsV/lJnHjr7Bra4aL4hV/lHfXiuMls2k9Z/c01v
Ct9N3mNZ75THslZ2yQcyI6NyXMbkRnhOWf+/u1OPOUiG
             "]], 
            PolygonBox[CompressedData["
1:eJwV0jtIVXEcB/CjaCYNtRikIgg9TDPN1KHBvNVgEJZXKxAsCxoi0BpT29TK
SitIyER6WDkIma9BSAtq7WUt9hQKfEAODZEV9PkPH76/7+9w7zn3f2728cZ4
Q2IURQm84GBSFLUr57nARTq4xGWu0MlZHyrit/klj7lNm10ZyczoT+iiSd/O
svkVw9yh3W4nK/igT3KVZr2YP+bXjITv0StYzTf9bnhOczkpfNSnuGGuJI0F
/Rot5hL+mt/QY64mndFwT7mXNXwPzyZryeZeOAsZYyUDHOOTfZ88TBZDnOSp
fbfczzhrGeQEkyy63i/rmGA9w5wKn+W660XeRb1cRZzneq38J/eE9yGPyGT2
Ma4fkkuyVNbLVHkgnKn5F2Xmc+FdywoGzLPkmHfLZywTC+9RDjFPoV4jJ/jJ
Dv2M7OU9mfo22cEYPyixOypbeMhXNtntkq08Yo4Cu2p5mlu8I8OuMPw+mnnA
Fzbax2ScRnqYJt2+QNbRxH0+s8G+XFbRwE3ess5+q8xnC5X+83kyl83hPMKz
hvuFM3XtPzAcYZM=
             "]]}]}, 
         {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
          GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwV0MkrhAEYwOHPWuIfMOPiYCm74jBJtoOEGFIUJnczHBluXMZfYLlaTrhw
kJRyc7OclOWGMJaDUuSZw9Pvfd9m+6Z0KhGNZwdBkMUcfblB8OLwyhtp3vng
LycIdpmmhRD5FHnPsSbpoZKw27mmGKXKfqNrRMzPmdfqp89t9L0xP6CQKGf2
Mf3VLl3RCc2jl0P7iKa1WWNaoAOcmL9pNS9mnku72TE/UGnu1FN+aLcv6z5P
1NuH9YgvIvZZ3eCaEnuDpjjgjSa3SV1gm3sq3Dp0iT0eqXMb0hnWuSLsVp95
PpJscUe5e7tGSbDGJSH3Oh1nnk1uKXNv00HirHJBsXut1lBNv//8H6edPFY=

             "]], PolygonBox[CompressedData["
1:eJwt1ElsTVEcwOHbiQ5aRbCgpQuJmZoTQ03VNC0LlERNba1b05J2g41SCwkJ
atywoYZYiFlbQ0tLTImIICLGoqgh+A4WX3/n/Hvfe/feN2SVVswtj42iKIY0
fy7avI6Lol0sYhCd+WR+ictcoZ4GGrnKNd44bjfFDCaRdvPfepRyJtOH6+Zv
dQ+LGUISn8PJxEfRMesKptCXG+bvtJYlDCWZVMee1XUU8MVxMWZ11ivJIYOe
ZvW6gXk0Oe697mUpw0ghzXHndD2FfHVcrNlx61VMpb99i9aQSS/7Bt3IKOun
Op+B1g90BxOsX2qz52vTfUw0WxauRR/p8HCt1k3hdXSzjtHnmqddtKueD/dF
K3WkPtFcna0D9K5O1+06Tl9ovnZ47Tg9YT9JV4fX1Mc6jSzrVt1GP3rbN+om
isJnwf6h7uSm5/qg+1nOiHCf/b9Zq8P7Qrr9Ba1iDt88Jt7spPWacI7hXnLL
/KMeoCRcU3gf+G6e4PhT1muZEc6RFvNPepBSssN94Yd5K+3WhygL70c4D36a
3+YOhZ6zgB4+at3pRjpdw3eAVLqQQjJJJNKZTiQwjjxWUMPV8PiYvx/daCyz
KGMrjf+/W04jWsAaarlPpvkYreIIzxhslqulbKEhnJNZ+Gpsoo5XZJsV6Rna
mWi/Wvdwjwz70XqeDnLsKzVW8zls/ZRB1jPDtelsTlsv1DYdryVarL80V6t1
ntaH+xTz77fjDy2Ge+s=
             "]]}]}, 
         {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
          GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1EVQVVEcwOGHYG8k7AYE2zGxW8QEHTvGGcfOjb0yFupCxwJ1ZXcs1LGd
UXBhd6LY2C50xs7vjIuP3zn/9+C9e+4dao6e3n9akUgkEsVkP3rFRCIJ1mUp
Y39eVzCWDNIoR6zXLuhKxtGDllQ3v6cbmMFgyhNnflFXMZ6e1DN7oXuYTytq
mN3XjcxkCBWIN7+kq5lAL+qbFepeFtCammb5uolZtLX/rCcZShP7d3qAxXS2
/6m5VCTB/rKuId36r04M12b9UY/S17o4va0b6EsdqPvCdWk0I1lo31G/h8/W
09pPSzGKNvaJ+kAH6GbtHvX/ZoxgtmU7/RLOQU9pppZgmHVTfa8Hw3lYx7DE
uov+0jwqhXtpf0WzmRTO2f6THqMPDe1f6X4WhTMjyeyhbmEOw2lm9kEPsZTK
4Vkwu6o54fkJZxO+M8nmBbqVuYygSngWzK/pWqaE66E9VcN99tp1XcdUsuhA
tfBchWcj3N9wZuH7hc+gFimkUps61A3PVvgunuU+vPOAv6VotHtMG6awj9+8
8VqMVqA1k9nLL157LVV7MI8TlPY3o7U/izhLgll5bcUk9vCTV35/iC7lApW8
L0VXc4tk+wydy3FK2RfRHO6Sat9PF5JHvH05Xc5Vqtu31AIaWE/U3fzgpc9+
E76T+XrtovlaVwdruj7XprpEO+j5cEZaSzO0UJvrKu2kNzVJu2tXfayNdI62
02NaUqPCtZNmna13SLHO0qc0tl6gucRZl9VlXKGafZpOYBffKXQtg3Qx58K9
8p5kXckNEu3TdTZHKWEf0Uzmc4bY8L9NWzCenXzjhb+dpN2YxRGKe+9f8/hw
/YxjB195bp4Yrp+ZHKaY9/8xj7Nuxli284Vn5r+JDWfNGLbxOZyF+RMe84gC
HvKAfO5zj7vc4Ta36O3z/gHTyKiL
            "]]]}, {}, {}, 
         {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
          GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwVzytPQnEcBuA/yMawmQwGR8DLF8CuzSJzjjmDm4eLBeUTaNfmvBAIFtEZ
TEwNJm7atUOzoBLMOB/Cs/d9f+eEc9JRdfMwHkKIkWdPqThkaPJlN+QuL7Ts
mszxzCwPlLnx7ESukuKeiL77tdxmnnP7SGYZ6+/U9S3meLTP5DozfNoRB/oC
33p78l2c2mtMM7AvONZX+NM/eKLA5EcX+dE73HJJkar7EiO9yx1XlCizTy4R
wgZv3nulR5cObX5JToWwzA51hrTc/wFJpzBk
             "]], 
            PolygonBox[CompressedData["
1:eJwV0VdsTXEcwPGrqJnYOyHaKiHS0No7ViuxKrESD8SqGk+2B3u3lFSiD2LP
Eiv25sFIaoYEjVG1d2J28Pk/fO73//vfc84959ym42akTo+KRCJlSPAxtFwk
slAXsZglLGUZy1nBSlaxmjWsJYNM5rpYW/5Y53GEreF8e90pz2PzedYxz5zI
X+vbHGVb+C17PYjmifkC65lvTqLI+g7HwnXMyVTjlXl7uE/rnlTgqfki2daD
qMN7cxYLrNtRbH2XHOthNOR4+E1NoTqF4d50NE3ZEd6F9qIiexlLvv0tOoLG
HCaNS/Y36WBOUJdcJnCBD77fqWM4QxxHSQ/nssH333WA/+h92Uiks+boE1pZ
j9LV3KKRuYUOYD7nqGovWhvSlWkcopRvrvuVL3zmEx8Z6JwP4X2F/85xDejC
VA5SwjvfldP64Z5IJ5di3vquuaYwj7NUcc2ymsoSrlHbXj3txBQOUMQb54/U
VdwM9+64eN3IA+LMyTqXM1Q2R+kmHtHcPFQXc5Va5rqayW2amDtqPq2t03Q/
f3ntt9+Fe7K/WXvrY22pI7SfFmiirtQeeiO8I22myVqo7XSD9tL7Gqv9tY8+
0wSdo930tFbSMuHZ6WCdrQ+Jtx6iL2hjvUivUNO6jmaQR2NzB53MPv5Q6FmG
6wquh//KMXGaxT1izP10NqeoaI7oYBZymRr2amt7JrGX37xy7VjtyyxOUsGx
/+zXCs/PRPbwiwL7MeH5mckJoh1far+mdRIT2M1PXtovoUZ414xnFz/Cu7D/
nFTn/wdzT5ma
             "]]}]}, 
         {RGBColor[0, 0, 1], Opacity[0.1], EdgeForm[None], 
          GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1HmQz3UYB/Df2jVDixpXDEKNmVjsaoyRM4Rp3IoZg7DbTI7sXVFYZ/+4
mjJDte6mKCxiUkj/OFq7jtjsulNTmqHcR8zwesYfr30/z/P7/r7H5/PdX8vM
nOHZ1RKJRBI5/gxJSSQOGfzCleREopjRtKEGt8wfyRKy6U4TSs2vypWMIY2a
3I6TO+dWdQ49aMph83/lKsbSlqeo7di9cgYDuOO4JLNt6lx60owGZvvlfF6n
zHH/ydW8STtSqeO4n+RMBnLXcdXMtqvzeIUW+mNyKc/RUH9ALuAl9SX5Bi+q
K+VyOqsvy3LnuybX0NVsXDyLPCvbx7Oqy+I6cqHsKP+U/WUt+bTcF+siZ8kM
eVH2lYNkK1khe8tlspP8S74m77l2svxO303mxzXledmLlurj8mOa86z+oPyI
EbTWV8kVHHGu63It40mPdfZ5uVwU+8Iz+p9lEYO57zspZjvUBXGPsZYcNb8h
1zEhnin2gf/Nqzt+p7qQPnGPHDO/KdeTSYdYFx6YH+eW+kuyYj/iPnho/isn
GOicJ2UFv3GKSqo4zRnOco7zXGC47wyjyDs/i9VspZx7dHDMNGaqV1FCGXfJ
MH+fGeo9VJGi7858Vuq3cJg7pJu9x4fqf6ivHsQydusrSVZ3Yx7F+j+oo+7P
EjbrG8d98xml+tu0V7/LB+oX5BjWc1n/lvyWerFGfMqP5hNlCc3Yxci451i3
eB45nq/j/4QddGUuX/h8n5zMNlrwA6NYwyWf75VZfENtdtKPxWzy+dtyC40Y
xor4rTEfJ7+KvVa3k4VMVz8vR7OOv/V15QA+iWvrm8oRsWax9/ok2YU5fK7/
nVrqviyK9dAf4iZt9QWxz+pdVMSPoP5lZsc66y+Sqn6VhfFc+oPcIE2fH++C
+ntO8ojOZkXxbOqNHOA6bczy4l1QL2cD+7lGa/Pc2Et1IQXkk0du0pPf5mym
8g5TmMyk2E+GepcfA4T0vVE=
            "]]]}, {}, {}}, {{}, {}, {}, 
         {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], Opacity[
          1.], LineBox[CompressedData["
1:eJwV1HfYjmUcx+E3e5SW0qIUspJdqJRUtqLsUaKQiNLUoNKkCBklLe0yo6VB
ZLTQQEUZDaO9FHV+/zh97ut3H+/z3M91X4eKfYZ0GLxPQUFBX/+k+/rnXe2o
9+pZule760V6kv6knXWBttViNHddTb/RZ2jpuhA3uW6qf+mb1KO89af6MMNo
Yv2bvsYF1LH+QWczmkLsZ7ZUx9Anz0V1s836LDdTnwpmn+l0rqQThSljvkzH
cjFn04Ai7O/ee3pf9oFzaEhRilGcEpSkFKWzT3mm7JMPKJPP4AAO5CAOprV7
ZfWQ3PMdy/V++tEie8mh+Rv3Vug4LsnecTJHm3+uj3BV9pxy+XzzlTqeS2lF
DbMt+hy30IhjzNbpDIbThcPybOar9AH65zmpabZVn2ckjalotl4f5WpOsf5d
X6crda236xzuoJn1P/oOh1PW+n2dkP12/Z8OyG9z/bMupJ3r4rRxfYJuyxnQ
F/K7tDA9GWV9uv6d79a39DwtRW+aWB+rG/R8fSzvMQeaHlzj8lT9I/ugb2h7
LUG3nEvdoXOzH66LcKfrM/VfXcwReZfWH+hEBmafrX/RV2hLLetv9UVuzZ5x
nNkX+jjX0j1n1WynzuMujsxZMPtQJ3FZ9ibPTCXzL/UJrqMHR+UsmH+kDzIo
v4fTKJ/37N7HOpnLOZemVMi5ytnI+82e5fnyHVSmkzNbRY+nKtWonvOV53Gv
Zt5Tfmfese9YrVMYnPeRd5TPMf9Kn+R6enJi9s98jU5lCB04gyrmG3UmN9CL
2tkT87U6jSvomM8x+05f4racuTyr2SZ9ihH0poHZLp3P3dTJnpl9og8xlMbW
v+qrOTP5TuvvdRa359msd+vbOQfZD+uv9Wla5P9Lbsye65+6KPvsuiQXum6o
P2ZP9WVto0XpxT3WzXWPdtMl2Q8tnb+lrvX/Yb+VfA==
           "]]}, 
         {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], Opacity[
          1.], LineBox[CompressedData["
1:eJwl03fcj1UYB+Dfa4siERkZlZImIVKJaEh2SIPXHnmVlRWRVSGUkYRsyt6z
RIiylRFFRhlZZUS67o8/Lvf3Puf1/M5znnMKJqfUaJOUSCQa+6chrVMlEncx
jxP6SeprLOMb/Qi1GovIyVc0ZaK5AWp5MjKNZPYbH6vWJT/D9N3VklyVtzFa
rkUeFuiHqM9zM0f0ybwhF+akvDrWxfv6CtzAAf3HvCOX4j95OwtpRBtjd3NK
/pbJfJJ0/b1TjN/DX/IapjCcJjSlGdXSJBLN1Ra0pFXsVayLWuZiE1Noy5u8
RTva0yHGPb8Ip+W1TI29pGP8vfF7OSN/xzRG0sPYo1yTd7CITvFsY0U5K69j
Oh/onyYTv+pH0VMuTYKd+sW8HevS38c5eT0z+FBfkcz8pv+Ud+UyJLFL/5la
m7ws0Q9VK5ONo/ov1PoUonO8u3o/52O/1dfZEO+mVicXM2nGl8YHqpXiDHAj
02nECg6aH6fWi9+mAHNoySpGm++lPsZ8UjGFBiznJ/Nj1JdYTD5m0Zyl5oap
L3ALM2jMMeMT1Fe4gy7xLdUH+Fv+PvZZrsFtcRf0g9RnuIlDsWf0lsuSmp/1
y+KsylXIzh/6rnEW5Af5R97IzFgz7xl7nDTs1i+nW5wF/UNckDcxi8/jfsV3
Nv4wF+UfmB33MO5HnCuqO7M94xvHvsUa43foQ21zfdV+9I97HXctzlick/hO
8Z509vxiXJJ/ZE58o3iGsSdIyx79CgbTRV+cy/Jm5jKevsaeJB179Sv5KPZE
/wj/yluYF8/RP0sWfo8zF+uUy5GeffpVcbflF8nBn/ohsWdyCa7IW+OMyzXJ
HWcmflN9jqwcjrWpL1OQCbEX6lNkYCoN+SX2XK3D7cymBV8bH65WZSG3xhmn
CSs5bn6i+mqcP+5kLq3i/zLU/P8wCrtE
           "]]}, 
         {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], Opacity[
          1.], LineBox[CompressedData["
1:eJwV1GVgVlUcwOG7ImczpqIiKoog2IrSBoiA6AwMRJ1JOGzBoG3BVpSwOwgD
RAWJbY4OgTFi0iEWAxaUz//Dw++cw3nvfW/sbZDbNycvJUmSEf6Znpokf6Yl
yShu5FSqU2Z9BjOZRT4FFNI1PUl+0yK22zuam2hMDXZaP6DjyKMV9Zht/S8d
Q3eaUJNd1hPHHG/cl9Ycwxzrf+tYbuY0anGQvb/oE3Rit30p1iYY30cbjiXL
Wr4O42rm2vePvksPmlKbg+2bqk/SmXL7Uq1NNL6fthxvvlBf4jjqmhfoU5xl
vE6voZFxsb5Fc+MtOs/x/tX3aGHtlrgWXaXN4lqN58Z59AU9RzdoB83UQ3Ra
3BcdoGfoH3qpdtGGulQv0tf1PN2kHbXCudP0W/OW+kCcU9doOxoYL9KXqU+2
eaE+zbXxPpiv0JHMd6z/9H1u5fS4z/5/nr4Yz4VDzX/VgVxBpc+kW/vO+MH4
jnEvWWB9h37AbXFN8Ryosp5h//fGD3FxfEcWWi/TD8nlzLgv7LG+iJ3GH3F7
PI/4Huy1vpgldHbM33Upy1hOMSsoYSWrWM0aSsmJ+6xr2eV4H3MHZ3MY+6yv
Y7fxJ9wZz47D2W+9ms//YPwwl3AC662X66fcxbkcwQHr1e2fZPxIPFtOZIP1
Cv2Mu+PZUifOb+90HURXEmpYm6yP0j7OZ75YX+Ekjoy/W32G69jo2JX6Ofdw
frzb9szX4WTFtZjP0MFxz43X6pWcbLxM34jPGW/WFGoa/6ittF+8I1oa168d
4pp0Sbx7+mpcv27Uy7ShHqVF2kafjXut6+N6tJs21pJ4L/RtvUC36ibXUqVf
0JOm1ldr83ivjRfoCOrG/TafqUO4ilPMl+ubpFLLfIr2j+8V9y7eHX0trpuj
zWfrc1zPZufeo1/SK74T2fGc7JulQ8khjdrWftLH6BjnZovP79Wv6M2F8axI
Z6v/26df04cWcY/IYFv8dtPFMbfHb2v8XsZvXPzexN8q++37hntpGd+damT6
zM/6OJfTiHrW5ujz3EAT85X6Tnwn422xV3c47v9CF8mu
           "]]}}}],
      AspectRatio->0.5,
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Epilog->{
        GrayLevel[0], {
         DiskBox[{0, 0.6435011087932843}, 0.03], 
         DiskBox[
          
          NCache[{Rational[1, 8] Pi, 0.7390576796193308}, {
           0.39269908169872414`, 0.7390576796193308}], 0.03], 
         DiskBox[
          
          NCache[{Rational[1, 4] Pi, 0.9695321101157681}, {0.7853981633974483,
            0.9695321101157681}], 0.03], 
         DiskBox[
          
          NCache[{Rational[3, 8] Pi, 0.7390576796193308}, {
           1.1780972450961724`, 0.7390576796193308}], 0.03], 
         DiskBox[
          
          NCache[{Rational[1, 2] Pi, 0.6435011087932843}, {
           1.5707963267948966`, 0.6435011087932843}], 0.03], 
         DiskBox[
          
          NCache[{Rational[5, 8] Pi, 0.7390576796193308}, {
           1.9634954084936207`, 0.7390576796193308}], 0.03], 
         DiskBox[
          
          NCache[{Rational[3, 4] Pi, 0.9695321101157681}, {2.356194490192345, 
           0.9695321101157681}], 0.03], 
         DiskBox[
          
          NCache[{Rational[7, 8] Pi, 0.7390576796193308}, {2.748893571891069, 
           0.7390576796193308}], 0.03], 
         DiskBox[
          
          NCache[{Pi, 0.6435011087932843}, {3.141592653589793, 
           0.6435011087932843}], 0.03], 
         DiskBox[
          
          NCache[{Rational[9, 8] Pi, 0.7390576796193308}, {
           3.5342917352885173`, 0.7390576796193308}], 0.03], 
         DiskBox[
          
          NCache[{Rational[5, 4] Pi, 0.9695321101157681}, {
           3.9269908169872414`, 0.9695321101157681}], 0.03], 
         DiskBox[
          
          NCache[{Rational[11, 8] Pi, 1.2596535456146627`}, {
           4.319689898685965, 1.2596535456146627`}], 0.03], 
         DiskBox[
          
          NCache[{Rational[3, 2] Pi, 1.5707963267948966`}, {4.71238898038469, 
           1.5707963267948966`}], 0.03], 
         DiskBox[
          
          NCache[{Rational[13, 8] Pi, 1.259653545614663}, {5.105088062083414, 
           1.259653545614663}], 0.03], 
         DiskBox[
          
          NCache[{Rational[7, 4] Pi, 0.9695321101157685}, {5.497787143782138, 
           0.9695321101157685}], 0.03], 
         DiskBox[
          
          NCache[{Rational[15, 8] Pi, 0.7390576796193311}, {5.890486225480862,
            0.7390576796193311}], 0.03], 
         DiskBox[
          
          NCache[{2 Pi, 0.6435011087932843}, {6.283185307179586, 
           0.6435011087932843}], 0.03]}},
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"\[Alpha]\"", TraditionalForm], None}, {
         FormBox["\"\[Theta]\"", TraditionalForm], None}},
      FrameTicks->{{{{0, 
           FormBox["0", TraditionalForm]}, {
           NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
           FormBox[
            FractionBox["\[Pi]", "2"], TraditionalForm]}, {
           NCache[Pi, 3.141592653589793], 
           FormBox["\[Pi]", TraditionalForm]}}, None}, {{{0, 
           FormBox["0", TraditionalForm]}, {
           NCache[Rational[1, 2] Pi, 1.5707963267948966`], 
           FormBox[
            FractionBox["\[Pi]", "2"], TraditionalForm]}, {
           NCache[Pi, 3.141592653589793], 
           FormBox["\[Pi]", TraditionalForm]}, {
           NCache[Rational[3, 2] Pi, 4.71238898038469], 
           FormBox[
            FractionBox[
             RowBox[{"3", " ", "\[Pi]"}], "2"], TraditionalForm]}, {
           NCache[2 Pi, 6.283185307179586], 
           FormBox[
            RowBox[{"2", " ", "\[Pi]"}], TraditionalForm]}}, None}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageSize->400,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None, 
        "AxesInFront" -> True},
      PlotRange->
       NCache[{{0, 2 Pi}, {0, Pi}}, {{0, 6.283185307179586}, {
         0, 3.141592653589793}}],
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}], {640., -157.5}, 
     ImageScaled[{0.5, 0.5}], {400, 200.}]}, {}},
  ContentSelectable->True,
  ImageSize->{865.3333333333334, 327.},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.6369028492462997`*^9, {3.64070829805219*^9, 3.640708306302569*^9}, 
   3.640709173852458*^9, {3.640709242878227*^9, 3.640709263042555*^9}, {
   3.640709502121882*^9, 3.6407095310786533`*^9}}]
}, Open  ]]
},
WindowSize->{1277, 751},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 41839, 999, 23, "Input",
 CellOpen->False,
 InitializationCell->True],
Cell[42421, 1023, 15438, 376, 402, "Output"]
}, Open  ]],
Cell[57874, 1402, 836, 19, 163, "Input"],
Cell[58713, 1423, 805, 18, 163, "Input"],
Cell[CellGroupData[{
Cell[59543, 1445, 2980, 79, 246, "Input"],
Cell[62526, 1526, 38077, 682, 427, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

